Training Free Graph Neural Networks for Graph Matching

We present a framework of Training Free Graph Matching (TFGM) to boost the performance of Graph Neural Networks (GNNs) based graph matching, providing a fast promising solution without training (training-free). TFGM provides four widely applicable principles for designing training-free GNNs and is generalizable to supervised, semi-supervised, and unsupervised graph matching. The keys are to handcraft the matching priors, which used to be learned by training, into GNN's architecture and discard the components inessential under the training-free setting. Further analysis shows that TFGM is a linear relaxation to the quadratic assignment formulation of graph matching and generalizes TFGM to a broad set of GNNs. Extensive experiments show that GNNs with TFGM achieve comparable (if not better) performances to their fully trained counterparts, and demonstrate TFGM's superiority in the unsupervised setting. Our code is available at https://github.com/acharkq/Training-Free-Graph-Matching.

==> figures/plot_gcn_embedding.py <==
import numpy as np
import matplotlib.pyplot as plt
import networkx as nx
import community
from sklearn.decomposition import PCA


def ReLU(x):
    F = np.maximum(0, x)
    return F

def gcn_layer(A_hat, D_hat, X, W):
    D_hat = np.diag(D_hat**-0.5)
    H = ((D_hat.dot(A_hat)).dot(D_hat)).dot(X)
    if W is not None:
        H = H @ W
    # H = ReLU(H)
    return H

def normalize(X):
    norm = np.linalg.norm(X, axis=-1, keepdims=True, ord=2)
    return X / norm

def multilayer_gcn(X, A, layer, dim, weight_free):
    in_dim = X.shape[-1]
    I = np.eye(A.shape[0])
    A_hat = A + I
    D_hat = np.sum(A_hat, axis=0)
    H = X
    for _ in range(layer):
        in_dim = dim
        if not weight_free:
            W = np.random.normal(loc=0, scale=1, size=(in_dim, dim))
        else:
            W = None
        H = gcn_layer(A_hat, D_hat, H, W)
    return H

def multilayer_gcn_tfgm(X, A, layer, dim, weight_free):
    '''
    a TFGM implementation
    '''
    I = np.eye(X.shape[0])
    A_hat = A + I
    in_dim = X.shape[-1]
    out_list = [normalize(X),]
    for _ in range(layer):
        in_dim = dim
        H = A_hat @ out_list[-1]
        if not weight_free:
            W = np.random.normal(loc=0, scale=1, size=(in_dim, dim))
            H = H @ W
        H = normalize(H)
        out_list.append(H)
    out = np.concatenate(out_list, axis=-1)
    return out

def plot_single_graph(ax, output):
    color_index = 0
    for part in set(partitions.values()):
        node_list = [node for node in partitions.keys() if partitions[node] == part]
        label_list = {k:k for k in node_list}
        x = output[node_list, 0]
        y = output[node_list, 1]
        ax.scatter(x, y, c=color_list[color_index], s=node_size, alpha=0.8, marker='o')
        # if color_list[color_index] == '#F10000':
        #     print(output[node_list])
        #     print('---------------')
        color_index = color_index + 1
    ax.tick_params(axis='both', which='both', bottom=False, top=False, labelbottom=False, right=False, left=False, labelleft=False)
    return ax

'''
constants
'''
node_size = 2500
color_list = ['#922E95', '#10A72B', '#146AAE', '#F10000']
fig_width = 20
fig_height = 12

'''
plot karate network club
'''
## create datas of zachary-kerate-club  
G = nx.karate_club_graph()
pos = nx.spring_layout(G, seed=2, iterations=200, scale=0.8)
node_num = G.number_of_nodes()
partitions = community.best_partition(G, random_state=0)

## draw
color_index = 0
fig1, ax1 = plt.subplots(figsize=(fig_width, fig_height), dpi=300, facecolor='w', edgecolor='k')
for part in set(partitions.values()):
    node_list = [node for node in partitions.keys() if partitions[node] == part]
    label_list = {k:k for k in node_list}
    nx.draw_networkx_nodes(G, pos=pos, nodelist=node_list, node_size=node_size, node_color=color_list[color_index], ax=ax1)
    nx.draw_networkx_labels(G, pos=pos, labels=label_list, font_size=40, font_color='white', font_weight='bold')
    color_index = color_index + 1
nx.draw_networkx_edges(G, pos=pos, ax=ax1, edge_color='gray')
fig1.savefig('karate_network.pdf', bbox_inches='tight')

node_size = 1000

## create graph(adjacent matrix)
A = np.asarray(nx.to_numpy_matrix(G, nodelist=sorted(list(G.nodes()))))
X = np.eye(node_num)

'''plot single random gcn'''
## Run gcn
np.random.seed(4)
output = multilayer_gcn(X, A, 3, node_num, False)
output = PCA(n_components=2).fit_transform(output)

# draw
fig2, ax2 = plt.subplots(figsize=(fig_width, fig_height), dpi=300, facecolor='w', edgecolor='k')
ax2 = plot_single_graph(ax2, output)
fig2.savefig('kr_randgcn.pdf', bbox_inches='tight')


'''
plot four random gcns 
'''
fig3, axes3 = plt.subplots(1,4, figsize=(4 * fig_width, fig_height), dpi=300, facecolor='w', edgecolor='k')
random_seeds = [8,9,10, 11]
for i, seed in enumerate(random_seeds):
    ## run GCN
    np.random.seed(seed) # working seeds 9, 4
    output = multilayer_gcn(X, A, 3, node_num, False)
    output = PCA(n_components=2).fit_transform(output)
    
    ## draw
    axes3[i] = plot_single_graph(axes3[i], output)
fig3.subplots_adjust(wspace=0.05)
fig3.savefig('kr_4randgcn.pdf', bbox_inches='tight')

'''
plot one crappy weight free GCN
'''
## run GCN
output = multilayer_gcn(X, A, 3, node_num, True)
output = PCA(n_components=2).fit_transform(output)
# print(output)

## draw
fig4, ax4 = plt.subplots(figsize=(fig_width, fig_height), dpi=300, facecolor='w', edgecolor='k')
ax4 = plot_single_graph(ax4, output)
fig4.savefig('kr_wf_gcn.pdf', bbox_inches='tight')

'''
plot one TFGM weight free GCN
'''
output = multilayer_gcn_tfgm(X, A, 3, node_num, True)
output = PCA(n_components=2).fit_transform(output)

# print(output)

## draw
fig5, ax5 = plt.subplots(figsize=(fig_width, fig_height), dpi=300, facecolor='w', edgecolor='k')
ax5 = plot_single_graph(ax5, output)
fig5.savefig('kr_wf_tfgm.pdf', bbox_inches='tight')

